A Laplacian to compute intersection numbers on $\bar{\mathcal{M}}_{g,n}$ and correlation functions in NCQFT

Let $F_g(t)$ be the generating function of intersection numbers on the moduli spaces $\bar{\mathcal{M}}_{g,n}$ of complex curves of genus $g$. As by-product of a complete solution of all non-planar correlation functions of the renormalised $\Phi^3$-matrical QFT model, we explicitly construct a Laplacian $\Delta_t$ on the space of formal parameters $t_i$ satisfying $\exp(\sum_{g\geq 2} N^{2-2g}F_g(t))=\exp((-\Delta_t+F_2(t))/N^2)1$ for any $N>0$. The result is achieved via Dyson-Schwinger equations from noncommutative quantum field theory combined with residue techniques from topological recursion. The genus-$g$ correlation functions of the $\Phi^3$-matricial QFT model are obtained by repeated application of another differential operator to $F_g(t)$ and taking for $t_i$ the renormalised moments of a measure constructed from the covariance of the model.

==> IntersectionNumbers.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     33332,       1009]
NotebookOptionsPosition[     31136,        942]
NotebookOutlinePosition[     31475,        957]
CellTagsIndexPosition[     31432,        954]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Code to compute intersection numbers on moduli space of complex curves\
\>", "Title",
 CellChangeTimes->{3.7628381679541616`*^9}],

Cell["\<\
Based on results in: 
H. Grosse, A. Hock & R. Wulkenhaar, \[OpenCurlyDoubleQuote]A Laplacian to \
compute intersection numbers on \\overline{\\mathcal{M}}_{g,n} and \
correlation functions in NCQFT\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.762769076342307*^9, 3.7627691515492563`*^9}, {
  3.7628381421259727`*^9, 3.762838151742159*^9}}],

Cell["\<\
The following code is a first implementation, not yet optimal. Feel free to \
improve!\
\>", "Text",
 CellChangeTimes->{{3.762769166525023*^9, 3.7627692382362967`*^9}, {
  3.7627706177839727`*^9, 3.762770631423593*^9}, {3.7628365759377403`*^9, 
  3.762836578273258*^9}}],

Cell[CellGroupData[{

Cell["Basic definitions: just execute them, don\[CloseCurlyQuote]t change \
them", "Subsubsection",
 CellChangeTimes->{{3.7627707999980164`*^9, 3.762770824885139*^9}, {
  3.762780883018794*^9, 3.7627808897131968`*^9}, {3.762838196229533*^9, 
  3.762838201956729*^9}}],

Cell["\<\
Here is the main tool, the operator -\\Delta+F_ 2 acting on functions of \
T[0],t[2],t[3],... 
It involves polynomials \\mathcal{R}_l in t[i]/T[0] which are expensive to \
generate. We generate them externally and give them as input to DeltaF.  \
T[0]-derivatives have a sign from T[0]=1-t[0]\
\>", "Text",
 CellChangeTimes->{{3.762770842044651*^9, 3.762771073388315*^9}, {
  3.762771179467102*^9, 3.762771179577743*^9}, {3.762771257802026*^9, 
  3.7627713223142433`*^9}, {3.7627808384429197`*^9, 3.7627808398440742`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeltaF", "[", 
   RowBox[{"f_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"7", " ", 
         SuperscriptBox[
          RowBox[{"t", "[", "2", "]"}], "3"]}], 
        RowBox[{"240", "*", 
         RowBox[{"3", "!"}], " ", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "5"]}]], "+", 
       FractionBox[
        RowBox[{"29", " ", 
         RowBox[{"t", "[", "2", "]"}], " ", 
         RowBox[{"t", "[", "3", "]"}]}], 
        RowBox[{"5760", " ", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{" ", 
         RowBox[{"t", "[", "4", "]"}]}], 
        RowBox[{"1152", " ", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "3"]}]]}], ")"}], "*", "f"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", 
         SuperscriptBox[
          RowBox[{"t", "[", "2", "]"}], "3"]}], 
        RowBox[{"45", " ", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"37", " ", 
         RowBox[{"t", "[", "2", "]"}], " ", 
         RowBox[{"t", "[", "3", "]"}]}], 
        RowBox[{"1050", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "2"]}]], "+", 
       FractionBox[
        RowBox[{"t", "[", "4", "]"}], 
        RowBox[{"210", 
         RowBox[{"T", "[", "0", "]"}]}]]}], ")"}], 
     RowBox[{"D", "[", 
      RowBox[{"f", " ", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"T", "[", "0", "]"}], ",", "2"}], " ", "}"}]}], "]"}]}], "-",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"t", "[", "2", "]"}], "3"]}], 
        RowBox[{"27", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "4"]}]], "+", 
       FractionBox[
        RowBox[{"1097", " ", 
         RowBox[{"t", "[", "2", "]"}], " ", 
         RowBox[{"t", "[", "3", "]"}]}], 
        RowBox[{"12600", " ", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{"41", " ", 
         RowBox[{"t", "[", "4", "]"}]}], 
        RowBox[{"2520", " ", 
         SuperscriptBox[
          RowBox[{"T", "[", "0", "]"}], "2"]}]]}], ")"}], 
     RowBox[{"D", "[", 
      RowBox[{"f", ",", 
       RowBox[{"T", "[", "0", "]"}]}], "]"}]}], "-", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"t", "[", "2", "]"}], "2"]}], 
             RowBox[{"45", " ", 
              SuperscriptBox[
               RowBox[{"T", "[", "0", "]"}], "3"]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"t", "[", "3", "]"}]}], 
             RowBox[{"105", " ", 
              SuperscriptBox[
               RowBox[{"T", "[", "0", "]"}], "2"]}]]}], ")"}], 
          RowBox[{"t", "[", 
           RowBox[{"k", "+", "1"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"t", "[", "2", "]"}], 
           RowBox[{"r", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], 
          RowBox[{"2", 
           RowBox[{"T", "[", "0", "]"}]}]], "+", 
         FractionBox[
          RowBox[{"3", 
           RowBox[{"r", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "2"}], "]"}], "]"}]}], 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", "k"}]}], ")"}]}]]}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"D", "[", "  ", 
         RowBox[{
          RowBox[{"D", "[", " ", 
           RowBox[{"f", ",", 
            RowBox[{"t", "[", "k", "]"}]}], "]"}], ",", 
          RowBox[{"T", "[", "0", "]"}]}], "]"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", 
        RowBox[{
         RowBox[{"Length", "[", "r", "]"}], "-", "2"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"19", " ", 
           SuperscriptBox[
            RowBox[{"t", "[", "2", "]"}], "2"], 
           RowBox[{"t", "[", 
            RowBox[{"k", "+", "1"}], "]"}]}], 
          RowBox[{"540", 
           SuperscriptBox[
            RowBox[{"T", "[", "0", "]"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"t", "[", "3", "]"}], 
           RowBox[{"t", "[", 
            RowBox[{"k", "+", "1"}], "]"}]}], 
          RowBox[{"252", " ", 
           SuperscriptBox[
            RowBox[{"T", "[", "0", "]"}], "3"]}]], "+", "\[IndentingNewLine]", 
         FractionBox[
          RowBox[{
           RowBox[{"t", "[", "2", "]"}], 
           RowBox[{"t", "[", 
            RowBox[{"k", "+", "2"}], "]"}]}], 
          RowBox[{"90", 
           RowBox[{
            RowBox[{"T", "[", "0", "]"}], "^", "3"}]}]], " ", "+", 
         FractionBox[
          RowBox[{
           RowBox[{"t", "[", "2", "]"}], 
           RowBox[{"r", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}]}], 
          RowBox[{"48", 
           RowBox[{
            RowBox[{"T", "[", "0", "]"}], "^", "2"}]}]], "+", 
         FractionBox[
          RowBox[{"r", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "2"}], "]"}], "]"}], 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", "k"}]}], ")"}], 
           RowBox[{"T", "[", "0", "]"}]}]], "+", 
         FractionBox[
          RowBox[{"r", "[", 
           RowBox[{"[", 
            RowBox[{"k", "+", "2"}], "]"}], "]"}], 
          RowBox[{"2", 
           RowBox[{"T", "[", "0", "]"}]}]]}], ")"}], "*", 
       "\[IndentingNewLine]", 
       RowBox[{"D", "[", " ", 
        RowBox[{"f", ",", 
         RowBox[{"t", "[", "k", "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "2", ",", 
        RowBox[{
         RowBox[{"Length", "[", "r", "]"}], "-", "2"}]}], "}"}]}], "]"}], "+",
     "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"t", "[", "2", "]"}], 
             RowBox[{"t", "[", 
              RowBox[{"k", "+", "1"}], "]"}], " ", 
             RowBox[{"t", "[", 
              RowBox[{"l", "+", "1"}], "]"}]}], 
            RowBox[{"90", 
             RowBox[{
              RowBox[{"T", "[", "0", "]"}], "^", "3"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"k", "+", "1"}], "]"}], 
             RowBox[{"r", "[", 
              RowBox[{"[", 
               RowBox[{"l", "+", "1"}], "]"}], "]"}]}], 
            RowBox[{"4", 
             RowBox[{"T", "[", "0", "]"}]}]], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"t", "[", 
              RowBox[{"l", "+", "1"}], "]"}], 
             RowBox[{"r", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "1"}], "]"}], "]"}]}], 
            RowBox[{"4", 
             RowBox[{"T", "[", "0", "]"}]}]], "+", "\[IndentingNewLine]", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", "k"}]}], ")"}], "!!"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", "l"}]}], ")"}], "!!"}], 
             RowBox[{"r", "[", 
              RowBox[{"[", 
               RowBox[{"k", "+", "l", "+", "1"}], "]"}], "]"}]}], 
            RowBox[{"4", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", "k"}], "+", 
                RowBox[{"2", "l"}]}], ")"}], "!!"}]}]]}], ")"}], 
         RowBox[{"D", "[", " ", 
          RowBox[{
           RowBox[{"D", "[", 
            RowBox[{"f", ",", 
             RowBox[{"t", "[", "k", "]"}]}], "]"}], ",", 
           RowBox[{"t", "[", "l", "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "2", ",", 
          RowBox[{
           RowBox[{"Length", "[", "r", "]"}], "-", "2", "-", "l"}]}], "}"}]}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "2", ",", 
        RowBox[{
         RowBox[{"Length", "[", "r", "]"}], "-", "2"}]}], "}"}]}], "]"}]}], "//",
    "Expand"}]}]], "Input",
 CellChangeTimes->{{3.7627707387281923`*^9, 3.7627707715974817`*^9}, {
   3.762770885347093*^9, 3.7627708901897287`*^9}, 3.762771175292046*^9, {
   3.762771327865705*^9, 3.762771406065021*^9}, 3.762773244591818*^9}],

Cell["This provides R_m:", "Text",
 CellChangeTimes->{{3.76277122014648*^9, 3.762771234994216*^9}, 
   3.76277203623448*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"RC", "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "3"}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "m"}], "-", "1"}], ")"}], "!!"}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"k", " ", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"k", "+", "1"}], "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "k"}], ")"}], "!"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "k"}], "+", "3"}], ")"}], "!!"}], 
          RowBox[{"T", "[", "0", "]"}]}], ")"}]}], 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"i", "!"}], 
          RowBox[{"BellY", "[", 
           RowBox[{
            RowBox[{"m", "-", "k"}], ",", "i", ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"j", "!"}], " ", 
               RowBox[{
                RowBox[{"t", "[", 
                 RowBox[{"j", "+", "1"}], "]"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], "!!"}], " ", 
                  RowBox[{"T", "[", "0", "]"}]}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", "1", ",", 
                RowBox[{"m", "-", "k", "-", "i", "+", "1"}]}], "}"}]}], 
             "]"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", 
           RowBox[{"m", "-", "k"}]}], "}"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "m"}], "}"}]}], "]"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.76277124104358*^9, 3.762771246977456*^9}, {
  3.76277217060413*^9, 3.762772171050213*^9}}],

Cell["\<\
Recursively generate the sequence (R_m) up to what is needed at genus g:\
\>", "Text",
 CellChangeTimes->{{3.762772054450931*^9, 3.762772095561142*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "2", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"RC", "[", "m", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ListR", "[", "g_", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"g", "\[Equal]", "2"}], ",", 
     RowBox[{"listR", "[", "2", "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"listR", "[", 
        RowBox[{"g", "-", "1"}], "]"}], ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RC", "[", "m", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", 
           RowBox[{
            RowBox[{"3", "g"}], "-", "3"}], ",", 
           RowBox[{
            RowBox[{"3", "g"}], "-", "1"}]}], "}"}]}], "]"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.762771473584676*^9, 3.7627714946084433`*^9}, {
   3.762771563806573*^9, 3.762771593511208*^9}, {3.762771625063702*^9, 
   3.762771693500618*^9}, {3.762772955835951*^9, 3.762772956218896*^9}, 
   3.762773810210988*^9, 3.762773857822233*^9}],

Cell["Initialise Z_2= F_2:", "Text",
 CellChangeTimes->{{3.762772339999709*^9, 3.762772344383247*^9}, {
  3.762772382605804*^9, 3.7627723842954073`*^9}, {3.7627738808806877`*^9, 
  3.762773882823295*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FT", "[", "2", "]"}], "=", 
   RowBox[{"DeltaF", "[", 
    RowBox[{"1", ",", 
     RowBox[{"listR", "[", "2", "]"}]}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "2", "]"}], "=", 
   RowBox[{"FT", "[", "2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.762772294065868*^9, 3.762772313081463*^9}, {
   3.762772388761424*^9, 3.762772419896098*^9}, 3.762772704852849*^9}],

Cell["\<\
Having recursively generated ZT[h] and FT[h] for 2<=h<g, we pass to genus g:\
\>", "Text",
 CellChangeTimes->{{3.762772434966497*^9, 3.762772499798367*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EvalZ", "[", "g_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaF", "[", 
     RowBox[{
      RowBox[{"ZT", "[", 
       RowBox[{"g", "-", "1"}], "]"}], ",", 
      RowBox[{"listR", "[", "g", "]"}]}], "]"}], "/", 
    RowBox[{"(", 
     RowBox[{"g", "-", "1"}], ")"}]}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.7627725260450172`*^9, 3.762772594726577*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"EvalF", "[", "g_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"ZT", "[", "g", "]"}], "-", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"BellY", "[", 
        RowBox[{
         RowBox[{"g", "-", "1"}], ",", "k", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"j", "!"}], 
            RowBox[{"FT", "[", 
             RowBox[{"j", "+", "1"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"g", "-", "k"}]}], "}"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "2", ",", 
         RowBox[{"g", "-", "1"}]}], "}"}]}], "]"}], "/", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"g", "-", "1"}], ")"}], "!"}]}]}], "//", "Expand"}]}]], "Input",\

 CellChangeTimes->{{3.76277260850219*^9, 3.76277268090127*^9}}],

Cell["Test the genus, e.g. Genus[{2,2,2,3,5}]", "Text",
 CellChangeTimes->{{3.762779820860619*^9, 3.762779910709042*^9}, 
   3.762838115014975*^9, {3.762838339604495*^9, 3.762838400484527*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Genus", "[", "list_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"list", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "list", "]"}]}], "}"}]}], "]"}], "-", 
     RowBox[{"Length", "[", "list", "]"}], "+", "3"}], ")"}], "/", 
   "3"}]}]], "Input",
 CellChangeTimes->{{3.762778420123836*^9, 3.7627784493645153`*^9}}],

Cell["\<\
Extract intersection numbers, e.g.  Tau[{2,2,2,3,5}]  (0 is not allowed)\
\>", "Text",
 CellChangeTimes->{3.762838319779893*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Tau", "[", "list_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"IntegerQ", "[", 
     RowBox[{"Genus", "[", "list", "]"}], "]"}], ",", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"var", "=", 
        RowBox[{"FT", "[", 
         RowBox[{"Genus", "[", "list", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "list", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", 
         RowBox[{"var", "=", 
          RowBox[{"D", "[", 
           RowBox[{"var", ",", 
            RowBox[{"t", "[", 
             RowBox[{"list", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}]}], "]"}], ";", 
       
       RowBox[{"var", "/.", 
        RowBox[{
         RowBox[{"T", "[", "0", "]"}], "\[Rule]", "1"}]}]}]}], "]"}], ",", 
    "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.762778507499601*^9, 3.7627785487637987`*^9}, {
  3.7627786073634253`*^9, 3.762778635347369*^9}, {3.76277875795428*^9, 
  3.762778759299942*^9}, {3.7627789448223133`*^9, 3.762779093203876*^9}, {
  3.7627791239187307`*^9, 3.7627791419171057`*^9}, {3.7627792681010027`*^9, 
  3.762779275354267*^9}, {3.762779454339984*^9, 3.76277956770326*^9}, {
  3.7627796165866737`*^9, 3.762779757752973*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Intersection numbers for 2<=g<=6 (from here on you can play)", \
"Subsubsection",
 CellChangeTimes->{{3.762772730779626*^9, 3.762772740259877*^9}, {
  3.7627809056981983`*^9, 3.762780944402787*^9}}],

Cell["F_2 is already there:", "Text",
 CellChangeTimes->{{3.762773927712289*^9, 3.762773934032424*^9}}],

Cell[BoxData[
 RowBox[{"FT", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.76277275752115*^9, 3.7627727592441463`*^9}}],

Cell["From g=3 on we combine three evaluations. The output is F_g:", "Text",
 CellChangeTimes->{{3.7627739605207987`*^9, 3.76277399624702*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "3", "]"}], "=", 
   RowBox[{"ListR", "[", "3", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "3", "]"}], "=", 
   RowBox[{"EvalZ", "[", "3", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "3", "]"}], "=", 
   RowBox[{"EvalF", "[", "3", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.762772774623461*^9, 3.7627727943790693`*^9}, 
   3.7627737587635813`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "4", "]"}], "=", 
   RowBox[{"ListR", "[", "4", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "4", "]"}], "=", 
   RowBox[{"EvalZ", "[", "4", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "4", "]"}], "=", 
   RowBox[{"EvalF", "[", "4", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.762772813892105*^9, 3.762772821555409*^9}, 
   3.7627737674768457`*^9}],

Cell["Here are a few intersection numbers:", "Text",
 CellChangeTimes->{{3.762780087522682*^9, 3.7627800945852203`*^9}, 
   3.762780771459557*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", "3"}], "}"}],
     "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "3", ",", "6"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", "10", "}"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.762780104865903*^9, 3.762780151131812*^9}, {
  3.762780219165094*^9, 3.762780220025629*^9}, {3.7627802897394753`*^9, 
  3.762780307314253*^9}, {3.762837831506469*^9, 3.762837847129609*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "5", "]"}], "=", 
   RowBox[{"ListR", "[", "5", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "5", "]"}], "=", 
   RowBox[{"EvalZ", "[", "5", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "5", "]"}], "=", 
   RowBox[{"EvalF", "[", "5", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7627733178296537`*^9, 3.762773324486651*^9}, 
   3.76277377494661*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "5", ",", "5"}], "}"}], 
    "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", "5"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "8"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"5", ",", "5", ",", "5"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", "13", "}"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.762780342610124*^9, 3.762780390025786*^9}, {
  3.7628377410970497`*^9, 3.762837813615394*^9}, {3.7632066628807077`*^9, 
  3.763206667864992*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "6", "]"}], "=", 
   RowBox[{"ListR", "[", "6", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "6", "]"}], "=", 
   RowBox[{"EvalZ", "[", "6", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "6", "]"}], "=", 
   RowBox[{"EvalF", "[", "6", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.762773334254581*^9, 3.762773340766919*^9}, 
   3.7627737861786413`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "3", ",", 
      "3", ",", "3", ",", "4"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "7"}], "}"}], 
    "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "8"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", "16", "}"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.762836897208891*^9, 3.7628369911662188`*^9}, {
  3.7628376911390553`*^9, 3.762837719914734*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["F_7,F_8,F_9,F_10", "Subsubsection",
 CellChangeTimes->{{3.7627733963241653`*^9, 3.762773407755988*^9}}],

Cell["\<\
These become lengthy. If you want to see the result, remove the semicolon. \
\>", "Text",
 CellChangeTimes->{{3.762773445492773*^9, 3.762773498492929*^9}, 
   3.762773727217986*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "7", "]"}], "=", 
   RowBox[{"ListR", "[", "7", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "7", "]"}], "=", 
   RowBox[{"EvalZ", "[", "7", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "7", "]"}], "=", 
   RowBox[{"EvalF", "[", "7", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.762773543926588*^9, 3.7627735601806297`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", "3", ",", "4", ",", "5", ",", "7"}], "}"}], 
    "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "3", ",", "5", ",", "11"}], "}"}], "]"}], 
   ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "8", ",", "11"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", "19", "}"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.762837081165041*^9, 3.762837089652711*^9}, {
  3.762837127760729*^9, 3.762837164037135*^9}, {3.762837418503109*^9, 
  3.762837425650467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "8", "]"}], "=", 
   RowBox[{"ListR", "[", "8", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "8", "]"}], "=", 
   RowBox[{"EvalZ", "[", "8", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "8", "]"}], "=", 
   RowBox[{"EvalF", "[", "8", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.762773571484763*^9, 3.762773584037033*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4", ",", "6", ",", 
      "7"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "4", ",", "6", ",", "12"}], "}"}], "]"}], 
   ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"11", ",", "12"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", "22", "}"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.762837223462246*^9, 3.762837231550248*^9}, {
  3.762837312974288*^9, 3.76283734539537*^9}, {3.762837432187078*^9, 
  3.7628374366182404`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "9", "]"}], "=", 
   RowBox[{"ListR", "[", "9", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "9", "]"}], "=", 
   RowBox[{"EvalZ", "[", "9", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "9", "]"}], "=", 
   RowBox[{"EvalF", "[", "9", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.762773593716955*^9, 3.76277360757727*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "3", ",", "3", ",", "4", ",", "4", ",", "4", ",", "5", ",", 
      "7"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "2", ",", "2", ",", "4", ",", "4", ",", "5", ",", "12"}], 
     "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "6", ",", "17"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", "25", "}"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.762837290669695*^9, 3.762837294332439*^9}, {
  3.762837387190455*^9, 3.7628373971234827`*^9}, {3.762837487311005*^9, 
  3.762837506387211*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"listR", "[", "10", "]"}], "=", 
   RowBox[{"ListR", "[", "10", "]"}]}], ";", 
  RowBox[{
   RowBox[{"ZT", "[", "10", "]"}], "=", 
   RowBox[{"EvalZ", "[", "10", "]"}]}], ";", 
  RowBox[{
   RowBox[{"FT", "[", "10", "]"}], "=", 
   RowBox[{"EvalF", "[", "10", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7627736210042562`*^9, 3.762773634627933*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", "2", ",", "2", ",", "3", ",", "3", ",", "4", ",", "4", ",", 
      "6", ",", "10"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "4", ",", "10", ",", "14"}], "}"}], "]"}], 
   ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "4", ",", "6", ",", "17"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", 
     RowBox[{"10", ",", "10", ",", "10"}], "}"}], "]"}], ",", 
   RowBox[{"Tau", "[", 
    RowBox[{"{", "28", "}"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.762780416872859*^9, 3.762780467936946*^9}, {
  3.762780552866308*^9, 3.762780566831431*^9}, {3.762837585336252*^9, 
  3.762837603411865*^9}, {3.762837639011684*^9, 3.7628376658166313`*^9}, {
  3.7632066899137487`*^9, 3.763206699732486*^9}}],

Cell["\<\
Remove the comments (*   *) to compute even higher genus. Computation time \
increases from 1min for g=11 (5604 numbers) to 1h for g=15 (53174 numbers)\
\>", "Text",
 CellChangeTimes->{{3.7632067195968447`*^9, 3.763206751434224*^9}, 
   3.7632067867168293`*^9, {3.763207674106748*^9, 3.763207760803906*^9}, {
   3.763208237214479*^9, 3.763208261241333*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"listR", "[", "11", "]"}], "=", 
    RowBox[{"ListR", "[", "11", "]"}]}], ";", 
   RowBox[{
    RowBox[{"ZT", "[", "11", "]"}], "=", 
    RowBox[{"EvalZ", "[", "11", "]"}]}], ";", 
   RowBox[{
    RowBox[{"FT", "[", "11", "]"}], "=", 
    RowBox[{"EvalF", "[", "11", "]"}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.763206764388817*^9, 3.7632067831780367`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"listR", "[", "12", "]"}], "=", 
    RowBox[{"ListR", "[", "12", "]"}]}], ";", 
   RowBox[{
    RowBox[{"ZT", "[", "12", "]"}], "=", 
    RowBox[{"EvalZ", "[", "12", "]"}]}], ";", 
   RowBox[{
    RowBox[{"FT", "[", "12", "]"}], "=", 
    RowBox[{"EvalF", "[", "12", "]"}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7632067939409647`*^9, 3.763206806833359*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"listR", "[", "13", "]"}], "=", 
    RowBox[{"ListR", "[", "13", "]"}]}], ";", 
   RowBox[{
    RowBox[{"ZT", "[", "13", "]"}], "=", 
    RowBox[{"EvalZ", "[", "13", "]"}]}], ";", 
   RowBox[{
    RowBox[{"FT", "[", "13", "]"}], "=", 
    RowBox[{"EvalF", "[", "13", "]"}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.763206815629324*^9, 3.763206826935772*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"listR", "[", "14", "]"}], "=", 
    RowBox[{"ListR", "[", "14", "]"}]}], ";", 
   RowBox[{
    RowBox[{"ZT", "[", "14", "]"}], "=", 
    RowBox[{"EvalZ", "[", "14", "]"}]}], ";", 
   RowBox[{
    RowBox[{"FT", "[", "14", "]"}], "=", 
    RowBox[{"EvalF", "[", "14", "]"}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.763206833085169*^9, 3.763206844285356*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"listR", "[", "15", "]"}], "=", 
    RowBox[{"ListR", "[", "15", "]"}]}], ";", 
   RowBox[{
    RowBox[{"ZT", "[", "15", "]"}], "=", 
    RowBox[{"EvalZ", "[", "15", "]"}]}], ";", 
   RowBox[{
    RowBox[{"FT", "[", "15", "]"}], "=", 
    RowBox[{"EvalF", "[", "15", "]"}]}], ";"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7632068489409027`*^9, 3.763206859355668*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 903},
WindowMargins->{{Automatic, 166}, {0, Automatic}},
FrontEndVersion->"11.0 for Linux x86 (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 139, 3, 207, "Title"],
Cell[722, 27, 364, 7, 77, "Text"],
Cell[1089, 36, 280, 6, 33, "Text"],
Cell[CellGroupData[{
Cell[1394, 46, 267, 4, 35, "Subsubsection"],
Cell[1664, 52, 532, 9, 77, "Text"],
Cell[2199, 63, 9093, 270, 522, "Input"],
Cell[11295, 335, 124, 2, 33, "Text"],
Cell[11422, 339, 1966, 59, 124, "Input"],
Cell[13391, 400, 162, 3, 33, "Text"],
Cell[13556, 405, 1136, 32, 80, "Input"],
Cell[14695, 439, 204, 3, 33, "Text"],
Cell[14902, 444, 422, 11, 34, "Input"],
Cell[15327, 457, 166, 3, 33, "Text"],
Cell[15496, 462, 413, 12, 34, "Input"],
Cell[15912, 476, 904, 28, 79, "Input"],
Cell[16819, 506, 193, 2, 33, "Text"],
Cell[17015, 510, 514, 15, 34, "Input"],
Cell[17532, 527, 138, 3, 33, "Text"],
Cell[17673, 532, 1415, 36, 103, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19125, 573, 204, 3, 35, "Subsubsection"],
Cell[19332, 578, 103, 1, 33, "Text"],
Cell[19438, 581, 122, 2, 32, "Input"],
Cell[19563, 585, 143, 1, 33, "Text"],
Cell[19709, 588, 416, 12, 34, "Input"],
Cell[20128, 602, 414, 12, 34, "Input"],
Cell[20545, 616, 146, 2, 33, "Text"],
Cell[20694, 620, 698, 18, 34, "Input"],
Cell[21395, 640, 413, 12, 34, "Input"],
Cell[21811, 654, 750, 20, 56, "Input"],
Cell[22564, 676, 414, 12, 34, "Input"],
Cell[22981, 690, 662, 18, 56, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23680, 713, 109, 1, 36, "Subsubsection"],
Cell[23792, 716, 191, 4, 33, "Text"],
Cell[23986, 722, 393, 11, 34, "Input"],
Cell[24382, 735, 650, 18, 34, "Input"],
Cell[25035, 755, 391, 11, 34, "Input"],
Cell[25429, 768, 670, 19, 56, "Input"],
Cell[26102, 789, 390, 11, 34, "Input"],
Cell[26495, 802, 708, 20, 56, "Input"],
Cell[27206, 824, 399, 11, 34, "Input"],
Cell[27608, 837, 904, 23, 57, "Input"],
Cell[28515, 862, 367, 6, 55, "Text"],
Cell[28885, 870, 443, 12, 34, "Input"],
Cell[29331, 884, 443, 12, 34, "Input"],
Cell[29777, 898, 441, 12, 34, "Input"],
Cell[30221, 912, 441, 12, 34, "Input"],
Cell[30665, 926, 443, 12, 34, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)


